Linear stability and divisibility gaps for Gaussian maxima

We study Gaussian maxima arising from isotropic families of unit vectors and show that their excess expected maximum is controlled by the distance from an orthonormal basis. We apply this stability result to correlation matrices with equal nonzero eigenvalues, obtaining an exact minimum when the matrix size is divisible by the rank and a quantitative gap otherwise. In dimension two, we determine the leading asymptotic term and describe the structure of near-optimal configurations. We also obtain covariance-block recovery results and a finite-dimensional lower bound for the higher-rank limiting problem.

==> anc/README.txt <==
Computational diagnostics accompanying Linear stability and divisibility gaps for Gaussian maxima.
Install requirements.txt, then run python3 verify.py and python3 verify_planar.py.
The JSON files are the existing recorded results. These numerical diagnostics do not replace the analytic proofs.


==> anc/planar-verification.json <==
{
  "status": "floating-point diagnostics; the manuscript gives analytic proofs",
  "script_sha256": "da0dc47702946f019db057b5e29ea2f5e8538e257332dd4e3931fdbb1980fef6",
  "asymmetric_frame_cases": 28,
  "perimeter_expansion_cases": 300,
  "range_variance_cases": 600,
  "max_normalized_frame_residual": 2.220446049250313e-16,
  "max_perimeter_error_over_epsilon_squared": 1.4128737967232672,
  "verified_constant_from_proof": 0.28209479177387814,
  "examples": [
    {
      "N": 21,
      "multiplicities": [
        10,
        2,
        9
      ],
      "scaled_asymmetric_gap": 0.2285422057132846,
      "scaled_symmetric_gap": 0.3949884079424513,
      "scaled_angles": [
        -2.195494094709729,
        0.4189132168457274
      ],
      "negative_endpoint_fraction": 0.18181818181818182
    },
    {
      "N": 201,
      "multiplicities": [
        100,
        15,
        86
      ],
      "scaled_asymmetric_gap": 0.26537954100741384,
      "scaled_symmetric_gap": 0.3951818406439862,
      "scaled_angles": [
        -2.404945615754262,
        0.4116980834896699
      ],
      "negative_endpoint_fraction": 0.1485148514851485
    },
    {
      "N": 2001,
      "multiplicities": [
        1000,
        147,
        854
      ],
      "scaled_asymmetric_gap": 0.27718280448616534,
      "scaled_symmetric_gap": 0.3974893505477695,
      "scaled_angles": [
        -2.4113596888204825,
        0.4142901732005207
      ],
      "negative_endpoint_fraction": 0.14685314685314685
    },
    {
      "N": 20001,
      "multiplicities": [
        10000,
        1465,
        8536
      ],
      "scaled_asymmetric_gap": 0.2805797363849356,
      "scaled_symmetric_gap": 0.3984560492303689,
      "scaled_angles": [
        -2.413946364904269,
        0.4142179956297847
      ],
      "negative_endpoint_fraction": 0.1464853514648535
    },
    {
      "N": 200001,
      "multiplicities": [
        100000,
        14645,
        85356
      ],
      "scaled_asymmetric_gap": 0.28161976970040203,
      "scaled_symmetric_gap": 0.39878583067272505,
      "scaled_angles": [
        -2.4142056525947613,
        0.4142107773737537
      ],
      "negative_endpoint_fraction": 0.14644853551464485
    }
  ]
}


==> anc/requirements.txt <==
numpy
scipy


==> anc/verification.json <==
{
  "status": "research diagnostics, not mathematical or novelty certification",
  "script_sha256": "f05372e31dccc9f670fd3b54f59d8dddd2323d34e75df8c957aa783cc75b0095",
  "construction_cases": 264,
  "centroid_cases": 270,
  "max_frame_residual": 1.1102230246251565e-15,
  "planar_arithmetic_examples": [
    {
      "N": 21,
      "gap": 0.08619353704887522,
      "sqrt_N_times_gap": 0.3949884079424513,
      "method": "polygon perimeter, floating-point evaluation"
    },
    {
      "N": 201,
      "gap": 0.027873977876516687,
      "sqrt_N_times_gap": 0.3951818406439862,
      "method": "polygon perimeter, floating-point evaluation"
    },
    {
      "N": 2001,
      "gap": 0.008885910881465509,
      "sqrt_N_times_gap": 0.3974893505477695,
      "method": "polygon perimeter, floating-point evaluation"
    },
    {
      "N": 20001,
      "gap": 0.0028174393090536487,
      "sqrt_N_times_gap": 0.3984560492303689,
      "method": "polygon perimeter, floating-point evaluation"
    }
  ],
  "higher_dimensional_qmc_examples": [
    {
      "k": 3,
      "N": 91,
      "residue": 1,
      "gap_estimate": 0.05373949017060657,
      "replicate_standard_error": 3.0434062169936205e-06,
      "sqrt_N_times_gap": 0.5126420633790223,
      "method": "8 independent scrambled Sobol runs, 65536 points each"
    },
    {
      "k": 3,
      "N": 901,
      "residue": 1,
      "gap_estimate": 0.016252115204862035,
      "replicate_standard_error": 1.4526200515810806e-06,
      "sqrt_N_times_gap": 0.48783424953310633,
      "method": "8 independent scrambled Sobol runs, 65536 points each"
    },
    {
      "k": 3,
      "N": 92,
      "residue": 2,
      "gap_estimate": 0.04914199323149989,
      "replicate_standard_error": 8.407576696847492e-07,
      "sqrt_N_times_gap": 0.4713534405160949,
      "method": "8 independent scrambled Sobol runs, 65536 points each"
    },
    {
      "k": 3,
      "N": 902,
      "residue": 2,
      "gap_estimate": 0.016029111416637223,
      "replicate_standard_error": 9.471619072542879e-07,
      "sqrt_N_times_gap": 0.48140734970696775,
      "method": "8 independent scrambled Sobol runs, 65536 points each"
    },
    {
      "k": 5,
      "N": 252,
      "residue": 2,
      "gap_estimate": 0.053359604652530576,
      "replicate_standard_error": 7.776193944583808e-06,
      "sqrt_N_times_gap": 0.847057463803926,
      "method": "8 independent scrambled Sobol runs, 65536 points each"
    },
    {
      "k": 5,
      "N": 2502,
      "residue": 2,
      "gap_estimate": 0.01644231518551521,
      "replicate_standard_error": 2.688351631504628e-06,
      "sqrt_N_times_gap": 0.8224445398365047,
      "method": "8 independent scrambled Sobol runs, 65536 points each"
    }
  ],
  "linear_exponent_examples": [
    {
      "theta": 0.1,
      "gap": 0.039172517455520306,
      "gap_over_theta": 0.39172517455520306
    },
    {
      "theta": 0.03,
      "gap": 0.011904349468956021,
      "gap_over_theta": 0.3968116489652007
    },
    {
      "theta": 0.01,
      "gap": 0.00398235382633827,
      "gap_over_theta": 0.39823538263382696
    },
    {
      "theta": 0.003,
      "gap": 0.001196191679231795,
      "gap_over_theta": 0.3987305597439317
    }
  ]
}


==> anc/verify.py <==
#!/usr/bin/env python3
"""Diagnostics for the Paper 6A manuscript; numerical evidence is not a proof.

Run from any directory. Writes verification.json beside this script.
Only NumPy and SciPy (the repository's existing dependencies) are required.
"""

from __future__ import annotations

import hashlib
import json
from pathlib import Path

import numpy as np
from scipy.linalg import expm
from scipy.spatial import ConvexHull
from scipy.special import ndtri
from scipy.stats import qmc


def arithmetic_frame(k: int, m: int, residue: int):
    """Return distinct rows, integer multiplicities, and original-axis labels."""
    assert k >= 2 and m >= 2 * k and 1 <= residue < k
    low = k - residue
    pairs = (m + 1) // (2 * low)
    sine = np.sqrt(1.0 / (2 * k * pairs))
    cosine = np.sqrt(1.0 - sine**2)
    basis = np.eye(k)
    rows, counts, labels = [], [], []
    for axis in range(low):
        rows.append(basis[axis])
        counts.append(m)
        labels.append(axis)
    for axis in range(low, k):
        for recipient in range(low):
            for sign in [-1, 1]:
                rows.append(cosine * basis[axis] + sign * sine * basis[recipient])
                counts.append(pairs)
                labels.append(axis)
        remainder = m + 1 - 2 * pairs * low
        if remainder:
            rows.append(basis[axis])
            counts.append(remainder)
            labels.append(axis)
    return np.array(rows), np.array(counts), np.array(labels)


def centroid_check(rows, weights, labels):
    """Check (2)-(4) in a specified nearby basis; no optimal alignment assumed."""
    k = rows.shape[1]
    epsilon = np.linalg.norm(rows - np.eye(k)[labels], axis=1).max()
    assert epsilon <= 0.5 and k * epsilon**2 <= 0.5
    masses = np.bincount(labels, weights=weights, minlength=k)
    centers = np.vstack([
        (weights[labels == j, None] * rows[labels == j]).sum(axis=0) / masses[j]
        for j in range(k)
    ])
    centered = rows - centers[labels]
    covariance = (centered.T * weights) @ centered
    a = (centers * np.sqrt(masses[:, None])).T
    left, _, right = np.linalg.svd(a)
    polar = left @ right
    assert np.max(np.abs(masses - 1)) <= k * epsilon**2 + 1e-12
    assert np.allclose(a @ a.T + covariance, np.eye(k), atol=3e-12)
    assert np.trace(covariance) <= k * epsilon**2 + 1e-12
    center_error = np.linalg.norm(centers - polar.T, axis=1).max()
    assert center_error <= 2 * k * epsilon**2 + 3e-12
    return float(epsilon), float(center_error)


def planar_width(rows):
    """Exact geometric expression, evaluated in floating point."""
    rows = np.unique(rows, axis=0)
    if len(rows) == 2:
        perimeter = 2 * np.linalg.norm(rows[0] - rows[1])
    else:
        hull = ConvexHull(rows)
        perimeter = hull.area  # In 2D, SciPy's `area` is perimeter.
    return perimeter / (2 * np.sqrt(2 * np.pi))


def qmc_gap(rows, *, power=16, replicates=8):
    """Paired estimates of E[max_i <g,u_i> - max_j g_j].

    The reported SE is empirical between independent scrambled Sobol runs;
    it is not a deterministic error bound or a proof of positivity.
    """
    k = rows.shape[1]
    estimates = []
    for replicate in range(replicates):
        uniforms = qmc.Sobol(k, scramble=True, seed=29030 + replicate).random_base2(power)
        normals = ndtri(np.clip(uniforms, 1e-15, 1 - 1e-15))
        paired = (normals @ rows.T).max(axis=1) - normals.max(axis=1)
        estimates.append(float(paired.mean()))
    return float(np.mean(estimates)), float(np.std(estimates, ddof=1) / np.sqrt(replicates))


def main():
    report = {
        "status": "research diagnostics, not mathematical or novelty certification",
        "script_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        "construction_cases": 0,
        "centroid_cases": 0,
        "max_frame_residual": 0.0,
        "planar_arithmetic_examples": [],
        "higher_dimensional_qmc_examples": [],
        "linear_exponent_examples": [],
    }

    # Every residue, over a range of dimensions and increasing multiplicities.
    for k in range(2, 13):
        for residue in range(1, k):
            for m in [2 * k, 10 * k, 100 * k, 1000 * k]:
                rows, counts, labels = arithmetic_frame(k, m, residue)
                n = m * k + residue
                weights = counts * k / n
                residual = np.max(np.abs((rows.T * weights) @ rows - np.eye(k)))
                assert counts.sum() == n and np.all(counts > 0)
                assert np.allclose(np.linalg.norm(rows, axis=1), 1, atol=1e-14)
                assert residual < 3e-12
                epsilon = np.linalg.norm(rows - np.eye(k)[labels], axis=1).max()
                assert epsilon <= 2 * np.sqrt(k / n) + 1e-14
                report["construction_cases"] += 1
                report["max_frame_residual"] = max(report["max_frame_residual"], float(residual))
                if k * epsilon**2 <= 0.5:
                    centroid_check(rows, weights, labels)
                    report["centroid_cases"] += 1
    print(f"PASS: {report['construction_cases']} exact-construction numerical checks")

    # Weighted unions of bases remain exactly isotropic even with tiny weights.
    rng = np.random.default_rng(30092026)
    for k in [2, 3, 5, 8]:
        for mixing in [[0.5, 0.5], [1e-10, 1 - 1e-10], [0.1, 0.2, 0.7]]:
            for scale in [0.001, 0.01, 0.03]:
                bases = []
                for _ in mixing:
                    raw = rng.normal(size=(k, k))
                    skew = raw - raw.T
                    skew *= scale / np.linalg.norm(skew, ord=2)
                    bases.append(expm(skew).T)
                rows = np.vstack(bases)
                weights = np.repeat(mixing, k)
                labels = np.tile(np.arange(k), len(mixing))
                assert np.allclose((rows.T * weights) @ rows, np.eye(k), atol=1e-12)
                centroid_check(rows, weights, labels)
                report["centroid_cases"] += 1
    print(f"PASS: {report['centroid_cases']} cluster-centroid checks, including tiny weights")

    # Planar examples have a deterministic perimeter evaluation, not simulation.
    for m in [10, 100, 1000, 10000]:
        rows, _, _ = arithmetic_frame(2, m, 1)
        n = 2 * m + 1
        gap = planar_width(rows) - 1 / np.sqrt(np.pi)
        assert gap > 0 and gap <= 4 / np.sqrt(n)
        report["planar_arithmetic_examples"].append({
            "N": n, "gap": float(gap), "sqrt_N_times_gap": float(gap * np.sqrt(n)),
            "method": "polygon perimeter, floating-point evaluation",
        })
        print(f"k=2, N={n}: gap={gap:.8g}, sqrt(N)*gap={gap*np.sqrt(n):.8g}")

    for k, residue in [(3, 1), (3, 2), (5, 2)]:
        for m in [10 * k, 100 * k]:
            rows, _, _ = arithmetic_frame(k, m, residue)
            n = k * m + residue
            gap, se = qmc_gap(rows)
            report["higher_dimensional_qmc_examples"].append({
                "k": k, "N": n, "residue": residue, "gap_estimate": gap,
                "replicate_standard_error": se, "sqrt_N_times_gap": gap * np.sqrt(n),
                "method": "8 independent scrambled Sobol runs, 65536 points each",
            })
            print(f"k={k}, N={n}: gap~{gap:.8g} (SE {se:.2g}), sqrt(N)*gap~{gap*np.sqrt(n):.8g}")

    for theta in [0.1, 0.03, 0.01, 0.003]:
        cosine, sine = np.cos(theta), np.sin(theta)
        rows = np.array([[1, 0], [0, 1], [cosine, sine], [-sine, cosine]])
        gap = planar_width(rows) - 1 / np.sqrt(np.pi)
        report["linear_exponent_examples"].append({
            "theta": theta, "gap": float(gap), "gap_over_theta": float(gap / theta),
        })
    print("PASS: planar perturbation examples show a nonvanishing gap/theta ratio")

    output = Path(__file__).resolve().parent / "verification.json"
    output.write_text(json.dumps(report, indent=2) + "\n")
    print(f"Wrote {output}")


if __name__ == "__main__":
    main()


==> anc/verify_planar.py <==
#!/usr/bin/env python3
"""Numerical diagnostics for the analytic planar proofs in Paper 6A."""

from __future__ import annotations

import hashlib
import json
from pathlib import Path

import numpy as np

from verify import arithmetic_frame, planar_width


def asymmetric_frame(m: int, central: int = 0):
    n = m + 1 - central
    p = (2 - np.sqrt(2)) / 4
    a = int(np.floor(p * n + 0.5))
    b = n - a
    assert a > 0 and b > 0 and 2 * n - 1 <= 4 * a * b
    d = np.arcsin(np.sqrt((2 * n - 1) / (4 * a * b)))
    x = -0.5 * np.angle(a + b * np.exp(2j * d))
    y = x + d
    rows = [[1, 0], [-np.sin(x), np.cos(x)], [-np.sin(y), np.cos(y)]]
    counts = [m, a, b]
    if central:
        rows.append([0, 1])
        counts.append(central)
    return np.array(rows), np.array(counts), x, y


def perimeter_from_angles(angles):
    angles = np.unique(np.mod(angles, 2 * np.pi))
    gaps = np.diff(np.r_[angles, angles[0] + 2 * np.pi])
    return float(np.sum(2 * np.sin(gaps / 2)))


def main():
    report = {
        "status": "floating-point diagnostics; the manuscript gives analytic proofs",
        "script_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        "asymmetric_frame_cases": 0,
        "perimeter_expansion_cases": 0,
        "range_variance_cases": 0,
        "max_normalized_frame_residual": 0.0,
        "max_perimeter_error_over_epsilon_squared": 0.0,
        "verified_constant_from_proof": float(1 / (2 * np.sqrt(np.pi))),
        "examples": [],
    }
    for m in [10, 20, 50, 100, 1000, 10000, 100000]:
        for central in [0, 1, 2, 3]:
            rows, counts, x, y = asymmetric_frame(m, central)
            n = 2 * m + 1
            assert counts.sum() == n and np.all(counts > 0)
            assert np.max(np.abs(np.sum(rows * rows, axis=1) - 1)) < 1e-14
            operator = (rows.T * (2 * counts / n)) @ rows
            residual = float(np.max(np.abs(operator - np.eye(2))))
            assert residual < 5e-14
            report["max_normalized_frame_residual"] = max(
                report["max_normalized_frame_residual"], residual
            )
            report["asymmetric_frame_cases"] += 1
            if central == 0 and m in [10, 100, 1000, 10000, 100000]:
                gap = planar_width(rows) - 1 / np.sqrt(np.pi)
                old, _, _ = arithmetic_frame(2, m, 1)
                old_gap = planar_width(old) - 1 / np.sqrt(np.pi)
                assert gap > 0 and gap < old_gap
                report["examples"].append({
                    "N": n,
                    "multiplicities": counts.tolist(),
                    "scaled_asymmetric_gap": float(np.sqrt(n) * gap),
                    "scaled_symmetric_gap": float(np.sqrt(n) * old_gap),
                    "scaled_angles": [float(np.sqrt(n) * x), float(np.sqrt(n) * y)],
                    "negative_endpoint_fraction": float(counts[1] / (m + 1)),
                })

    rng = np.random.default_rng(60302026)
    for epsilon in [0.1, 0.03, 0.01, 0.003, 0.001]:
        for n1, n2 in [(1, 1), (1, 20), (20, 1), (2, 3), (100, 300), (1000, 2000)]:
            for _ in range(10):
                x = rng.uniform(-epsilon, epsilon, n1)
                y = rng.uniform(-epsilon, epsilon, n2)
                perimeter = perimeter_from_angles(np.r_[x, np.pi / 2 + y])
                first_order = (2 * np.sqrt(2) + np.ptp(x) + np.ptp(y)
                               + (y.min() + y.max() - x.min() - x.max()) / np.sqrt(2))
                error_ratio = abs(perimeter - first_order) / epsilon**2
                assert error_ratio < 10
                report["max_perimeter_error_over_epsilon_squared"] = max(
                    report["max_perimeter_error_over_epsilon_squared"], error_ratio
                )
                report["perimeter_expansion_cases"] += 1
                for angles in [x, y]:
                    centered = angles - angles.mean()
                    a, b = -centered.min(), centered.max()
                    variance = float(np.mean(centered**2))
                    identity = float(np.mean((centered + a) * (b - centered)))
                    assert variance <= a * b + 1e-14
                    assert abs(identity - (a * b - variance)) < 1e-14
                    report["range_variance_cases"] += 1

    output = Path(__file__).with_name("planar-verification.json")
    output.write_text(json.dumps(report, indent=2) + "\n")
    print(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()

